SMILE: Scaling Mixture-of-Experts with Efficient Bi-level Routing

The mixture of Expert (MoE) parallelism is a recent advancement that scales up the model size with constant computational cost. MoE selects different sets of parameters (i.e., experts) for each incoming token, resulting in a sparsely-activated model. Despite several successful applications of MoE, its training efficiency degrades significantly as the number of experts increases. The routing stage in MoE relies on the efficiency of the All2All communication collective, which suffers from network congestion and has poor scalability. To mitigate these issues, we introduce SMILE, which exploits heterogeneous network bandwidth and splits a single-step routing into bi-level routing. Our experimental results show that the proposed method obtains a 2.5x speedup over Switch Transformer in terms of pretraining throughput on the Colossal Clean Crawled Corpus without losing any convergence speed.

==> figures/scalability_strong_group_bar.py <==
import matplotlib.pyplot as plt
import numpy as np
labels = ['1', '4', '8', '16']
#
# A = [5554, 5162, 6115, 5515, 8112]
# B = [5638, 4157, 7396, 13301, 20011]

A = [5554, 6115, 5515, 8112]
B = [5638, 7396, 13301, 20011]

x = np.arange(len(labels))   # the label locations
width = 0.35  # the width of the bars

fig, ax = plt.subplots()
rects1 = ax.bar(x - width/2, A, width, label='Switch Transformer')
rects2 = ax.bar(x + width/2, B, width, label='Bi-MoE')

# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel('throughput (samples/s)')
# ax.set_title('Stro/ng Scaling')
ax.set_xticks(x)
ax.set_xticklabels(labels)

ax.legend()
plt.ylim(0, 21000)
# ax.bar_label(rects1, padding=3)
# ax.bar_lael(rects2, padding=3)
# plt.axhline(y=7340, color='r', linestyle='-')

fig.tight_layout()

# plt.show()
plt.savefig("scalability_strong_group_bar.pdf")
